Preserving Causal Constraints in Counterfactual Explanations for Machine Learning Classifiers

To construct interpretable explanations that are consistent with the original ML model, counterfactual examples---showing how the model's output changes with small perturbations to the input---have been proposed. This paper extends the work in counterfactual explanations by addressing the challenge of feasibility of such examples. For explanations of ML models in critical domains such as healthcare and finance, counterfactual examples are useful for an end-user only to the extent that perturbation of feature inputs is feasible in the real world. We formulate the problem of feasibility as preserving causal relationships among input features and present a method that uses (partial) structural causal models to generate actionable counterfactuals. When feasibility constraints cannot be easily expressed, we consider an alternative mechanism where people can label generated CF examples on feasibility: whether it is feasible to intervene and realize the candidate CF example from the original input. To learn from this labelled feasibility data, we propose a modified variational auto encoder loss for generating CF examples that optimizes for feasibility as people interact with its output. Our experiments on Bayesian networks and the widely used ''Adult-Income'' dataset show that our proposed methods can generate counterfactual explanations that better satisfy feasibility constraints than existing methods.. Code repository can be accessed here: \textit{https://github.com/divyat09/cf-feasibility}

==> figures/code/plot.py <==
#Normie stuff
import sys
import random
import pandas as pd
import numpy as np
import json
import argparse
import matplotlib.pyplot as plt
import plotnine


import itertools
def flip(items, ncol):
    return itertools.chain(*[items[i::ncol] for i in range(ncol)])

#Main dicionary to store the results
res={}

# Writing to sample.json 
with open("plot_dict.json", "r") as outfile: 
    res= json.load(outfile)
    
'''
Master Evaluation
'''

color_range= {'BaseGenCF':'Grey',              
              'AEGenCF': 'Brown',
              'ModelApproxGenCF': 'purple',
              'SCMGenCF': 'blue',
              'CEM': 'darkorange',
              'OracleGenCF': 'Red'
             }

patterns = {'BaseGenCF':'/',              
              'AEGenCF': 'o',
              'ModelApproxGenCF': '\\',
              'SCMGenCF': '+',
              'CEM': '.',
              'OracleGenCF': 'x'
             }


fsize=21
width = 1   
group_gap=1

x_label_bn1=['BaseGenCF', 'AEGenCF', 'OracleGenCF', 'ModelApproxGenCF', 'SCMGenCF']
x_label_adult_age=['BaseGenCF', 'AEGenCF', 'OracleGenCF', 'ModelApproxGenCF', 'CEM']
x_label_adult_age_ed=['BaseGenCF', 'AEGenCF', 'OracleGenCF', 'CEM']
x_label_sangiovese= ['BaseGenCF', 'AEGenCF', 'OracleGenCF', 'ModelApproxGenCF', 'SCMGenCF']

x_label=['BaseGenCF', 'AEGenCF', 'ModelApproxGenCF', 'OracleGenCF', 'SCMGenCF', 'CEM' ]
dataset_label=['bn1', 'sangiovese', 'adult-age', 'adult-age-ed']
# dataset_label=['sangiovese']
# dataset_label=['adult-age', 'adult-age-ed']

eval_metric={}
for dataset_name in res.keys():
    for metric in res[dataset_name].keys():
        eval_metric[metric]=1

eval_metric= list(eval_metric.keys())
print(eval_metric)

df = None
for metric in eval_metric:
    fig, ax = plt.subplots(figsize=(7.0,7.0))    
    plt.gcf().subplots_adjust(bottom=0.20)    
    idx=0
    group_size=0
    title='..'
    label='..'
    start_idx=1
    ind=[]
    x_ticks=[]
    ind_case=1
    threshold=[]
    for method in x_label:
        plot_x=[]
        plot_y=[]
        plot_y_err=[]
        
        dataset_counter=0
        for dataset_name in dataset_label:
            plot_xd = []
            plot_yd = []
            plot_y_errd = []
            if metric not in res[dataset_name].keys():
                continue
                
#             if dataset_name=='adult-age' or dataset_name=='adult-age-ed':
#                 if method=='SCMGenCF':
#                     method='CEM'
#                 elif method=='CEM':
#                     method='SCMGenCF'
                    
            if method in res[dataset_name][metric].keys():                
                arr= np.array( res[dataset_name][metric][method] )
                arr= np.mean( arr, axis=1)
                
                if dataset_name=='sangiovese' and metric=='causal-graph':
                    arr= arr/10
                
                plot_y.append( np.mean(arr) )
                plot_y_err.append( np.std(arr) )                
                #Amit adding to dataset dependent array
                plot_yd.append( np.mean(arr) )
                plot_y_errd.append( np.std(arr) )                
                
            else:
                plot_y.append( 0.0 )
                plot_y_err.append( 0.0 )       
                plot_yd.append( 0.0 )
                plot_y_errd.append( 0.0 )       
                
            dataset_counter+=1
            # Writing to df
            curr_df = pd.DataFrame({ 'metric' : metric, 'method': method, 'dataset':dataset_name,'y':plot_yd, 'err':plot_y_errd}) 
            if df is None:
                df = curr_df
            else:
                df = df.append(curr_df)

            plot_x.append(start_idx + group_gap*dataset_counter*(2+len(x_label)))                
            if 'adult' in dataset_name:
                if method=='SCMGenCF':
                    plot_x[-1]= plot_x[-1]+1
                elif method=='cem':
                    plot_x[-1]= plot_x[-1]-1
            
            if ind_case and method != 'CEM':
                ind.append(3.5 + group_gap*dataset_counter*(2+len(x_label)))
                if dataset_name=='bn1':
                    x_ticks.append('simple-bn')
                else:
                    x_ticks.append(dataset_name)
                    
            if metric=='validity':
#                     title= 'Target Class Valid CF'
#                     label='Percentage of valid CF w.r.t. ML Classifier'
                label='Target-Class Validity'
            elif metric=='dist-score':
#                     title= 'Causal Edge Distribution Valid CF'
#                     label= 'Likelihood for known causal edges distribution'
                label= 'Causal-Edge Score'
            elif metric=='const-score' or metric=='const-score-age' or metric=='const-score-age-ed':
#                     title= 'Constraint Valid CF'
#                     label= 'Percentage of CF satisfying Constraint'
                label='Constraint Feasibility Score'
            elif metric=='causal-graph':
#                     title= 'Causal Graph Score'
#                     label = 'Likelihood'
                label= 'Causal-Graph Score'
            elif metric=='cont-prox':
#                     title= 'Continuous Proximity Score'
#                     label = 'Total change in continuous features'
                label= 'Continuous Proximity'
            elif metric=='cat-prox':
#                     title= 'Categorical Proximity Score'
#                     label= 'Total change in categorical features'   
                label= 'Categorical Proximity'
            elif metric=='im':
                label= 'Interpretability Score'
        
        if metric=='dist-score':
            print(plot_y)
            
        if method == 'CEM':
            threshold= plot_y
        else:
#             rects = ax.bar(plot_x, plot_y, width, yerr=plot_y_err, hatch= patterns[method], color=color_range[method], edgecolor= "black", label=method, error_kw=dict(lw=1.5, capsize=1.5, capthick=1.5) )
            rects = ax.bar(plot_x, plot_y, width, yerr=plot_y_err, color=color_range[method], edgecolor= "black", label=method, error_kw=dict(lw=1.5, capsize=1.5, capthick=1.5) )
        start_idx +=1
        ind_case=0        
        
    ax.set_title( title, fontsize=fsize )
    ax.set_ylabel(label, fontsize=fsize )
    ax.set_xticks(ind)
    ax.set_xticklabels( x_ticks ,fontsize=fsize, rotation=20)
    
    start_idx=0
    for val in threshold:
        print(val)
        plt.axhline(y=val, linewidth=1, color='k', xmin=start_idx/len(threshold) + 0.005, xmax= (start_idx +1)/len(threshold))     
        start_idx +=1 
#     if metric=='validity' or metric=='cat-prox':
    handles, labels = ax.get_legend_handles_labels() 
    lgd= plt.legend(  flip(handles, 2), flip(labels, 2), loc='right', fontsize=fsize, bbox_to_anchor=(1.2, -0.35), ncol=2, )
    text = ax.text(-0.2,1.05, "", transform=ax.transAxes)
    plt.tick_params(labelsize=fsize)
    plt.savefig('results/'+  str(metric) +'.jpg', bbox_extra_artists=(lgd, text), bbox_inches='tight', dpi=100)
#     else:
#         plt.tick_params(labelsize=fsize)
#         plt.savefig('results/icml/'+  str(metric) +'.jpg', bbox_inches='tight')
         
    plt.show()

print(df)
df.to_csv("plotdf.csv", index=False)


==> figures/code/plot_figures.R <==
library(ggplot2)
library(dplyr)
library(tidyverse)
methods_df = data.frame(method=c("BaseGenCF", "AEGenCF", "ModelApproxGenCF", "OracleGenCF", "SCMGenCF", "CEM"), 
                        method2=c("Variational", "AEGenCF", "ModelApprox", "ExampleBased", "ModelBased", "Baseline (CEM)"))
df = read.csv("plotdf.csv")
df = filter(df, !(method %in% c("AEGenCF", "BaseGenCF")))
df = inner_join(df, methods_df, by="method")
df$method=df$method2
df$dataset = factor(df$dataset, levels=c("bn1", "sangiovese", "adult-age", "adult-age-ed"))
df$method = factor(df$method, levels=c("Variational", "AEGenCF", "ModelBased", "ModelApprox","ExampleBased",  "Baseline (CEM)"))
df$y = ifelse(df$y==0, NA, df$y)

##1.  plot for constraint score
constraint_df = filter(df, metric=="const-score")
constraint_df = mutate(constraint_df, linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"))
constraint_df = mutate(constraint_df, linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))

ggplot(constraint_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.2)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(0,100)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("Constraint Score") +
  xlab("")
ggsave("results/constraint-score.pdf", width=3, height=4)

library(scales)
hue_pal()(4)

## 2. Plot for  causal-edge-score
causal_df = filter(df, metric=="dist-score")
causal_df = mutate(causal_df, 
                   linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"),
                   linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))
causal_df$y = ifelse(causal_df$dataset=="bn1", causal_df$y/20, causal_df$y)
ggplot(causal_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.1)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(-4,4)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("Causal-Edge Score") +
  xlab("")
ggsave("results/causaledge-score.pdf", width=3, height=4)

## 3. Plot for validity
validity_df = filter(df, metric=="validity")
validity_df = mutate(validity_df, linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"))
validity_df = mutate(validity_df, linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))

ggplot(validity_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.2)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(90,100)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("CF Validity Score") +
  xlab("")
ggsave("results/validity-score.pdf", width=3, height=4)

# 4. Plot for cat proximity
catprox_df = filter(df, metric=="cat-prox")
catprox_df = mutate(catprox_df, linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"))
catprox_df = mutate(catprox_df, linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))

ggplot(catprox_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.2)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(-5,0)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("Categorical Proximity") +
  xlab("")
ggsave("results/catproximity-score.pdf", width=3, height=4)



# 4. Plot for cont proximity
contprox_df = filter(df, metric=="cont-prox")
contprox_df = mutate(contprox_df, linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"))
contprox_df = mutate(contprox_df, linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))

ggplot(contprox_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.2)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(-25,0)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("Continuous Proximity") +
  xlab("")
ggsave("results/contproximity-score.pdf", width=3, height=4)

# 5. plot for IM score
im_df = filter(df, metric=="im")
im_df = mutate(im_df, linetype=ifelse(method %in% c("Baseline (CEM)", "AEGenCF", "BaseGenCF"), "s", "d"))
im_df = mutate(im_df, linesize=ifelse(method %in% c("ExampleBased", "ModelApprox"), "main","other"))

ggplot(im_df, aes(x=dataset,y=y,group=method,color=method,shape=method)) +
  geom_point(size=3) + geom_line(aes(linetype=linetype,size=linesize))+
  geom_errorbar(aes(ymin=y-err, ymax=y+err, width=0.2)) +
  scale_size_manual(values=c(1.38,1))+
  scale_color_manual(values=c("#F8766D", "#7CAE00", "#00BFC4", "#708090"))+
  ylim(-25,0)+
  guides(size=FALSE)+
  guides(linetype=FALSE)+
  guides(color=guide_legend(nrow=2))+
  theme_bw() +
  theme(axis.text.x=element_text(angle=325, size=12),
        axis.text.y=element_text(size=16),
        axis.title.y=element_text(size=14),
        legend.title=element_blank(),
        legend.position="bottom",
        legend.text=element_text(size=10))+
  ylab("Interpretability Score") +
  xlab("")
ggsave("results/im-score.pdf", width=3, height=4)

# test code
library(scales)
hue_pal()(4)

